Dynamic Channel Pruning: Feature Boosting and Suppression

Making deep convolutional neural networks more accurate typically comes at the cost of increased computational and memory resources. In this paper, we reduce this cost by exploiting the fact that the importance of features computed by convolutional layers is highly input-dependent, and propose feature boosting and suppression (FBS), a new method to predictively amplify salient convolutional channels and skip unimportant ones at run-time. FBS introduces small auxiliary connections to existing convolutional layers. In contrast to channel pruning methods which permanently remove channels, it preserves the full network structures and accelerates convolution by dynamically skipping unimportant input and output channels. FBS-augmented networks are trained with conventional stochastic gradient descent, making it readily available for many state-of-the-art CNNs. We compare FBS to a range of existing channel pruning and dynamic execution schemes and demonstrate large improvements on ImageNet classification. Experiments show that FBS can respectively provide $5\times$ and $2\times$ savings in compute on VGG-16 and ResNet-18, both with less than $0.6\%$ top-5 accuracy loss.

==> figures/plots/correlation.py <==
import numpy as np
import matplotlib.pyplot as plt

bname = 'gamma'
heatmaps = np.load('{}.npy'.format(bname)).item()
node = 'cifarnet/conv6'
heatmap = heatmaps[node]
# heatmap = np.random.random((256, 256))
cov = np.corrcoef(heatmap)
# overall = np.sum(cov, axis=0)
# indices = np.argsort(overall)
# cov = cov[indices, :]
# cov = cov[:, indices]

fig = plt.figure(figsize=(5, 5))
ax = fig.add_subplot(1, 1, 1)
ax.imshow(
    cov, cmap='Greys', interpolation='nearest')
ax.set_xticks([])
ax.set_yticks([])
# plt.tight_layout()
# plt.savefig('correlation.pdf'.format(bname), dpi=1600, bbox_inches='tight')
plt.show()


==> figures/plots/gating_slim.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
#  plt.style.use('ggplot')


# resnet
networks = {
    'vgg': {
        'slim': {
            # 'macs': [10532016880, 7902413260, 5461839880, 3769542952, 
            # 2322549628, 1319638012, 138361768],
            # 'top1': [71.89, 69.89, 67.93, 64.97, 61.45, 53.44, 27.31],
            # 'top5': [90.56, 89.61, 88.53, 86.64, 84.72, 78.12, 51.97],
            'macs': [10532016880, 7902413260, 5461839880, 3769542952],
            'top1': [71.89, 69.89, 67.93, 64.97],
            'top5': [90.56, 89.61, 88.53, 86.64],

        },
        'gating_and_slim':{
            'macs': [7905819349, 6465037068, 5133065960, 3984152956],
            # 'macs': [7905819349, 6465037068, 5133065960, 3984152956, 
            # 3880970618, 3505815358],
            # 'top1': [69.83, 69.43, 68.3, 67.04, 64.77, 61.99],
            # 'top5': [89.46, 89.17, 88.59, 87.9, 86.48, 84.52],
            'top1': [69.83, 69.43, 68.3, 67.04],
            'top5': [89.46, 89.17, 88.59, 87.9],
        }
    },
    'cifar10': {
        'slim': {
            'macs': [24165858, 44276718, 69205494, 94713825, 
            120306135, 146552880, 174301824],
            'top1': [78.66, 84.51, 87.54, 88.45, 89.71, 90.50, 91.37],
            'top5': [98.97, 99.36, 99.40, 99.57, 99.60, 99.59, 99.67],
        },
        'gating': {
            'macs': [7825712, 17026310, 29315698, 44346752, 64390643,
                     86878787, 113819250, 143199922, 174301824],
            'top1': [85.33, 88.02, 90.01, 90.54, 91.06, 91.57, 91.76, 91.78, 91.73],
            'top5': [99.42, 99.55, 99.71, 99.74, 99.74, 99.73, 99.73, 99.79, 99.79],
        },
        'gating_and_slim': {
            'macs': [146881889, 120281713, 95639487, 73353668, 54205906, 37434647, 24710275, 14259500],
            'top1': [91.46, 91.22, 91.23, 90.9, 90.63, 89.76, 88.97, 87.13],
            'top5': [99.75, 99.74, 99.72, 99.74, 99.71, 99.72, 99.65, 99.49],
        }
    },
    'resnet': {
        'slim': {
            'macs': [1815433408, 1505074395, 1218179150, 967505734, 745998882,
            571532667, 437238220, 346581360, 280299158],
            # 'top1': [68.98, 68.3, 67.21, 65.64, 64.44, 61.15, 45.27],
            # 'top5': [88.68, 88.38, 87.39, 86.55, 85.79, 83.69, 70.74],
            'top1': [68.98, 68.3, 67.21, 65.64, 64.44, 61.15, 45.27, 25.95, 15.43],
            'top5': [88.68, 88.38, 87.39, 86.55, 85.79, 83.69, 70.74, 49.83, 35.21],
        },
        'gating': {
            'macs': [1817716416, 1580758589, 1347732893, 1120701402 , 918411621, 
            718432740, 555392649, 406871723, 278743302, 183801990],
            'top1': [70.71, 70.7, 69.16, 68.46, 68.17, 65.89, 64.28, 61.11, 54.08, 40.92],
            'top5': [89.68, 89.59, 88.7, 88.3, 88.22, 86.61, 85.63, 83.49, 78.1, 66.74],
        },
    },
    'cifar100': {}
}
font_labels = 16
font_else = 14


for network_name, meta_data in networks.items():
    if meta_data == {}:
        continue
    ax = plt.figure()
    for method_name, data in meta_data.items():
        xax = np.array(data['macs'])
        yax = np.array(data['top1'])
        plt.plot(xax, yax, 'x-', label="{}".format(method_name))
    plt.title('Number of MACs vs Top1 Accuracy', fontsize=font_labels)
    plt.legend(loc='lower right', fontsize=font_else)
    plt.grid(color='white', linestyle='-', linewidth=1)
    plt.xlabel('Number of MACs', fontsize=font_labels)
    plt.ylabel('Top1 Accuracy (%)', fontsize=font_labels)
    plt.rc('xtick', labelsize=font_else)    # fontsize of the tick labels
    plt.rc('ytick', labelsize=font_else)    # fontsize of the tick labels
    plt.grid(color='white', linestyle='-', linewidth=1)
    plt.savefig(network_name + 'top1.pdf')
    plt.close()

for network_name, meta_data in networks.items():
    if meta_data == {}:
        continue
    plt.figure()
    for method_name, data in meta_data.items():
        xax = np.array(data['macs'])
        yax = np.array(data['top5'])
        plt.plot(xax, yax, 'x-', label="{}".format(method_name))
    plt.title('Number of MACs vs Top5 Accuracy', fontsize=font_labels)
    plt.legend(loc='lower right', fontsize=font_else)
    plt.xlabel('Number of MACs', fontsize=font_labels)
    plt.ylabel('Top5 Accuracy (%)', fontsize=font_labels)
    plt.rc('xtick', labelsize=font_else)    # fontsize of the tick labels
    plt.rc('ytick', labelsize=font_else)    # fontsize of the tick labels
    plt.grid(color='white', linestyle='-', linewidth=1)
    plt.savefig(network_name + 'top5.pdf')
    plt.close()


==> figures/plots/heatmap.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rc('text', usetex=True)


gammas = np.load('gamma.npy').item()
heatmaps = np.load('active.npy').item()

fig = plt.figure(figsize=(10, 4))
num = len(heatmaps)
for i, (name, heatmap) in enumerate(heatmaps.items()):
    overall = np.sum(heatmap, axis=0)
    indices = np.argsort(overall)
    overall = overall[indices]
    always_off = np.argmax(overall > 0) - 0.5
    always_on = np.argmax(overall == 10.0) - 0.5
    heatmap = heatmap[:, indices]
    # ax1 = fig.add_subplot(num, 2, 2 * i + 1)
    # ax1.imshow(
    #     np.corrcoef(gammas[name]), cmap='Greys', interpolation='nearest')
    # ax1.set_xticks([])
    # ax1.set_yticks([])
    ax2 = fig.add_subplot(num, 1, i + 1)
    ax2.set_anchor('W')
    ax2.imshow(
        heatmap, cmap='Greys', vmin=0, vmax=1.2, interpolation='nearest')
    ax2.set_xticks([always_off, always_on])
    ax2.tick_params(labelbottom=False)
    ax2.set_yticks([])
    # ax2.text(2, 6, '$\\texttt{{conv{}}}~({})$'.format(i, heatmap.shape[-1]))
# plt.tight_layout()
plt.subplots_adjust(wspace=0, hspace=0.25)
plt.savefig('heatmap.pdf', dpi=1600, bbox_inches='tight')
plt.show()


==> figures/plots/heatmap_history.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rc('text', usetex=True)


name = 'cifarnet/conv4'
num = 13


indices = None
fig = plt.figure(figsize=(6, 6))
for i in range(1, num):
    heatmaps = np.load('active-{}.npy'.format(i)).item()
    heatmap = heatmaps[name]
    overall = np.sum(heatmap, axis=0)
    if indices is None:
        indices = np.argsort(overall)
    #  overall = overall[indices]
    #  always_off = np.argmax(overall > 0) - 0.5
    #  always_on = np.argmax(overall == 10.0) - 0.5
    heatmap = heatmap[:, indices]
    # ax1 = fig.add_subplot(num, 2, 2 * i + 1)
    # ax1.imshow(
    #     np.corrcoef(gammas[name]), cmap='Greys', interpolation='nearest')
    # ax1.set_xticks([])
    # ax1.set_yticks([])
    ax2 = fig.add_subplot(num, 1, i + 1)
    ax2.set_anchor('W')
    ax2.imshow(
        heatmap, cmap='Greys', vmin=0, vmax=1.2, interpolation='nearest')
    #  ax2.set_xticks([always_off, always_on])
    ax2.set_xticks([])
    ax2.tick_params(labelbottom=False)
    ax2.set_yticks([])
    # ax2.text(2, 6, '$\\texttt{{conv{}}}~({})$'.format(i, heatmap.shape[-1]))
# plt.tight_layout()
plt.subplots_adjust(wspace=0, hspace=0.25)
plt.savefig('heatmap_history.pdf', dpi=1600, bbox_inches='tight')
plt.show()


==> figures/plots/saliencies.py <==
import pickle

import numpy as np
import matplotlib.pyplot as plt


pkl = False
if pkl:
    with open('saliencies.pkl', 'rb') as f:
        saliencies = pickle.load(f)
    saliencies = [saliencies[c] for c in range(max(saliencies))]
    saliencies = np.array(saliencies).transpose()
    np.save('saliencies.npy', saliencies)
else:
    saliencies = np.load('saliencies.npy')[:, :20]
flier = {
    'alpha': 0.1,
    'markersize': 2,
    #  'markeredgecolor': 'None',
    'marker': 'o',
}
plt.boxplot(saliencies, widths=0.75, showfliers=True, flierprops=flier)
plt.xticks([])
plt.grid(axis='y')
plt.show()
#  plt.savefig('saliencies.pdf')


==> figures/plots/speedup.py <==
import itertools

import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

#  matplotlib.use('Agg')
plt.rcParams.update({
    'font.family': 'Times New Roman',
    #  'font.size': 12,
})


xaxis = 'speedup'
save = True
diff = False
methods = {
    'cifar10': {
        'baseline': {
            'macs': [174301824],
            'weights': [1296074],
            'top1': [91.37],
            #  'top5': [99.67],
        },
        'NS': {
            'macs': [
                24165858, 44276718, 69205494, 94713825, 120306135,
                146552880, 174301824],
            'weights': [
                105679, 201425, 335925, 497951, 697821,
                977452, 1296074],
            'top1': [78.66, 84.51, 87.54, 88.45, 89.71, 90.50, 91.37],
            #  'top5': [98.97, 99.36, 99.40, 99.57, 99.60, 99.59, 99.67],
        },
        'FBS': {
            'macs': [
                7825712, 17026310, 29315698, 44346752, 64390643,
                86878787, 113819250, 143199922, 174683840],
            'weights': [
                None, None, 640103, 607279, 937188,
                1122984, 1249078, 1385130, 1439626,
            ],
            'top1': [
                85.33, 88.02, 90.01, 90.54, 91.06,
                91.57, 91.76, 91.78, 91.81],
            # 'top5': [
            #     99.42, 99.55, 99.71, 99.74, 99.74,
            #     99.73, 99.73, 99.79, 99.79],
        },
        'NS+FBS': {
            'macs': [
                146881889, 120281713, 95639487, 73353668, 54205906,
                37434647, 24710275, 14259500],
            'top1': [
                91.46, 91.22, 91.23, 90.90, 90.63,
                89.76, 88.97, 87.13],
            # 'top5': [
            #     99.75, 99.74, 99.72, 99.74, 99.71,
            #     99.72, 99.65, 99.49],
        }
    },
    'resnet18': {
        'baseline': {
            'macs': [1815433408],
            'weights': [13049576],
            'top1': [68.98],
            'top5': [88.68],
        },
        'NS': {
            'macs': [
                1815433408, 1505074395, 1218179150, 967505734, 745998882,
                571532667, 437238220, 346581360, 280299158],
            'weights': [
                13049576, 9856646, 8160561, 6383180, 5105245,
                3964232, 3086343, 1900558, 950883],
            'top1': [
                68.98, 68.30, 67.21, 65.64, 64.44,
                61.15, 45.27, 25.95, 15.43],
            'top5': [
                88.68, 88.38, 87.39, 86.55, 85.79,
                83.69, 70.74, 49.83, 35.21],
        },
        'FBS': {
            'macs': [
                1817716416, 1580758589, 1347732893, 1120701402, 918411621,
                718432740, 555392649, 406871723, 278743302, 183801990],
            'weights': [
                12536320, 12448392, 12340146, 11819854, 11348182,
                10542480, 8685612, 7090910, 4721054],
            'top1': [
                70.71, 70.70, 69.16, 68.46, 68.17,
                65.89, 64.28, 61.11, 54.08, 40.92],
            'top5': [
                89.68, 89.59, 88.70, 88.30, 88.22,
                86.61, 85.63, 83.49, 78.10, 66.74],
        },
    }
}

for use, method in methods.items():
    markers = itertools.cycle('+.x*')
    colors = itertools.cycle('C{}'.format(i) for i in range(10))
    fig = plt.figure(figsize=(4, 3))
    ax = fig.add_subplot(1, 1, 1)
    for name, data in method.items():
        if xaxis == 'macs':
            x = data.get('macs')
            ax.set_xlabel('MACs')
        elif xaxis == 'weights':
            x = data.get('weights')
            ax.set_xlabel('Parameters')
        elif xaxis == 'speedup':
            b = method['baseline']['macs'][0]
            x = [None if x is None else b / x for x in data.get('macs')]
            ax.set_xlabel('Speed-up')
        else:
            raise TypeError
        if not x:
            continue
        if name != 'baseline':
            marker = next(markers)
            color = next(colors)
        for t in ['top1', 'top5']:
            if t not in data:
                continue
            y = data[t]
            if xaxis == 'speedup':
                y = [method['baseline'][t][0] - y for y in y]
                ax.set_ylabel('Increase in Error Rate')
            else:
                ax.set_ylabel('Accuracy')
            x, y = zip(
                *((a, b) for a, b in zip(x, y)
                if a is not None and b is not None))
            label = '{} top-{}'.format(name, t[-1])
            if name == 'baseline':
                ax.scatter(x, y, s=80, facecolors='none', edgecolors='k')
            else:
                line = '-' if t == 'top1' else '--'
                style = '{}{}{}'.format(marker, line, color)
                ax.plot(x, y, style, label=label)
    ax.legend()
    if xaxis == 'speedup':
        ax.set_xlim(0, 11)
    #  ax.xaxis.set_major_locator(ticker.MultipleLocator(1.0))
    #  ax.xaxis.set_minor_locator(ticker.MultipleLocator(0.25))
    #  ax.yaxis.set_major_locator(ticker.MultipleLocator(0.1))
    #  ax.yaxis.set_minor_locator(ticker.MultipleLocator(0.025))
    percent = ticker.PercentFormatter(xmax=100, decimals=0)
    ax.yaxis.set_major_formatter(percent)
    ax.yaxis.set_minor_formatter(percent)
    plt.grid()
    if save:
        plt.savefig('{}_{}.pdf'.format(use, xaxis), bbox_inches='tight')
    plt.show()
    plt.close()

